Higher Segal spaces and partial groups

The d-Segal conditions of Dyckerhoff and Kapranov are exactness properties for simplicial objects based on the geometry of cyclic polytopes in d-dimensional Euclidean space. 2-Segal spaces are also known as decomposition spaces, and most activity has focused on this case. We study the interplay of these conditions with the partial groups of Chermak, a class of symmetric simplicial sets. The d-Segal conditions simplify for symmetric simplicial objects, and take a particularly explicit form for partial groups. We show partial groups provide a rich class of d-Segal sets for d > 2, by undertaking a systematic study of the "degree" of a partial group X, namely the smallest nonnegative integer k such that X is 2k-Segal. We develop effective tools to explicitly compute the degree based on the discrete geometry of actions of partial groups, which we define and study. Applying these tools involves solving Helly-type problems for abstract closure spaces. We carry out degree computations in concrete settings, including for the punctured Weyl groups introduced here, where we find that the degree is closely related to the maximal dimension of an abelian subalgebra of the associated semisimple Lie algebra.

==> anc/check_E6.m <==
R := RootSystem("E6");
Sigma01 := {@ a : a in PositiveRoots(R) | a[1] eq 0 and a[6] eq 1 @};
Sigma11 := {@ a : a in PositiveRoots(R) | a[1] eq 1 and a[6] eq 1 @};
A := Sigma01 join Sigma11;


==> anc/check_E7.m <==
R := RootSystem("E7");
Sigma1 := {@ a : a in PositiveRoots(R) | a[7] eq 1 @};
A := Sigma1;


==> anc/check_E8.m <==
E8altbase := [
[1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 1/2],
[0,0,0,0,0,0,1,-1],
[0,0,0,0,0,1,-1,0],
[0,0,0,0,0,0,1,1],
[0,0,0,0,1,-1,0,0],
[0,0,0,1,-1,0,0,0],
[0,0,1,-1,0,0,0,0],
[0,1,-1,0,0,0,0,0]];

E8abelset := [
[1,1,0,0,0,0,0,0],
[1,-1,0,0,0,0,0,0],
[1,0,1,0,0,0,0,0],
[1,0,-1,0,0,0,0,0],
[1,0,0,1,0,0,0,0],
[1,0,0,-1,0,0,0,0],
[1,0,0,0,1,0,0,0],
[1,0,0,0,-1,0,0,0],
[1,0,0,0,0,1,0,0],
[1,0,0,0,0,-1,0,0],
[1,0,0,0,0,0,1,0],
[1,0,0,0,0,0,-1,0],
[1,0,0,0,0,0,0,1],
[1,0,0,0,0,0,0,-1],
[1/2,1/2,1/2,1/2,1/2,1/2,1/2,1/2],
[1/2,-1/2,-1/2,1/2,1/2,1/2,1/2,1/2],
[1/2,-1/2,1/2,-1/2,1/2,1/2,1/2,1/2],
[1/2,-1/2,1/2,1/2,-1/2,1/2,1/2,1/2],
[1/2,-1/2,1/2,1/2,1/2,-1/2,1/2,1/2],
[1/2,-1/2,1/2,1/2,1/2,1/2,-1/2,1/2],
[1/2,-1/2,1/2,1/2,1/2,1/2,1/2,-1/2],
[1/2,1/2,-1/2,-1/2,1/2,1/2,1/2,1/2],
[1/2,1/2,-1/2,1/2,-1/2,1/2,1/2,1/2],
[1/2,1/2,-1/2,1/2,1/2,-1/2,1/2,1/2],
[1/2,1/2,-1/2,1/2,1/2,1/2,-1/2,1/2],
[1/2,1/2,-1/2,1/2,1/2,1/2,1/2,-1/2],
[1/2,1/2,1/2,-1/2,-1/2,1/2,1/2,1/2],
[1/2,1/2,1/2,-1/2,1/2,-1/2,1/2,1/2],
[1/2,1/2,1/2,-1/2,1/2,1/2,-1/2,1/2],
[1/2,1/2,1/2,-1/2,1/2,1/2,1/2,-1/2],
[1/2,1/2,1/2,1/2,-1/2,-1/2,1/2,1/2],
[1/2,1/2,1/2,1/2,-1/2,1/2,-1/2,1/2],
[1/2,1/2,1/2,1/2,-1/2,1/2,1/2,-1/2],
[1/2,1/2,1/2,1/2,1/2,-1/2,-1/2,1/2],
[1/2,1/2,1/2,1/2,1/2,-1/2,1/2,-1/2],
[1/2,1/2,1/2,1/2,1/2,1/2,-1/2,-1/2]];

E8 := StandardRootSystem("E",8);
V := RootSpace(E8);

B := {@ V | b : b in E8altbase @};
A := {@ V | a : a in E8abelset @};


==> anc/h4_reallyabelian.py <==
"""
This is companion code for the paper "Higher Segal spaces and partial
groups", arXiv:2507.05437, by Philip Hackney and Justin Lynd. 

It contains routines for the use and abuse of numpy arrays in service
of checking that the maximal size of a really abelian subset of H_4 is
8 (and 5 for H_3). (See Section 10 of the above paper.) 

CAUTION: It is likely unfit for any other purpose. 

The H_4 root system is given as a numpy array of shape (120,4) and
dtype=float64 with each row of squared norm 2. 
A specific base of simple roots

a ---- b ---- g --5-- d 

is chosen, and the corresponding positive system is h4pos, a numpy
array of shape (60,4). Let f be the golden ratio. 

In order to carry out the check that the maximal size of a really
abelian subset of H_4 is indeed 8, the following commands will compute
the really abelian sets of maximal size containing r, for r equal to
each of the simple roots a, b, g, d:

>>> a_container = np.concatenate([AtAngle(h4pos,a,ip) for ip in [2,f,1,0]])
>>> maxfrees_a = AllMaximalReallyAbelianOver(h4pos, a_container, a.reshape(1,-1))
>>> maxfrees_a.shape
(55,8,4)

This shows that there are 55 really abelian sets containing a of
maximal size 8. This calculation takes about 7.5 hours on a 2017
Thinkpad X1 Carbon laptop. Adding filename="file.txt" to the
parameters of AllMaximalReallyAbelianOver will write the positions in
the array h4pos of all the really abelian sets containing
a.reshape(1,-1). 

>>> b_container = np.concatenate([AtAngle(h4pos,b,ip) for ip in [2,f,1,0]])
>>> maxfrees_b = AllMaximalReallyAbelianOver(h4pos, b_container, b.reshape(1,-1))
>>> maxfrees_b.shape
(54,8,4)

>>> g_container = np.concatenate([AtAngle(h4pos,g,ip) for ip in [2,f,1,0]])
>>> maxfrees_g = AllMaximalReallyAbelianOver(h4pos, g_container, g.reshape(1,-1))
>>> maxfrees_g.shape
(56,8,4)

>>> d_container = np.concatenate([AtAngle(h4pos,d,ip) for ip in [2,f,1,0]])
>>> maxfrees_d = AllMaximalReallyAbelianOver(h4pos, d_container, d.reshape(1,-1))
>>> maxfrees_d.shape
(71,8,4)

To check that the maximal size of a really abelian subset
of H_3 is 5, do

>>> h3pos = Cone(h4pos, np.vstack([b,d,g]))
>>> maxfrees_h3pos = AllReallyAbelian(h3pos, h3pos, 5)
>>> maxfrees_h3pos.shape
(3,5,4)

Thus, there are exactly 3 really abelian sets of size 5 in H_3,
corresponding to the three pentagons in a view of an
icosidodecahedron. Any subset of a really abelian set is really
abelian, so there is no really abelian set of size 6. 

There is also a routine for plotting (with Plotly) a positive system
for H_4 projected onto an affine hyperplane passing through the four
simple roots. One can highlight if one wishes a number of
subarrays/subsets of roots with various colors, and plot their convex
hulls. 

Last updated: 2025-08-05
"""

import numpy as np 
from scipy.optimize import linprog          # required for computing relative convex cones
import sympy as sp                          # for constructing affine projection
import plotly.graph_objects as go           # for plotting 
from scipy.spatial import ConvexHull        # for also plotting convex hulls
from itertools import combinations          # for naive search of really abelian sets
from tqdm import tqdm                       # for progress bar
from math import comb                       # for progress bar usefulness in naive search

"""
First some routines that generally assume R is a numpy array of dtype
float64, sometimes of ndim 2. 
"""

def AtAngle(R, row, innerprod):
    """Return the rows in R with inner product with row equal to innerprod."""
    return R[np.isclose(np.dot(R,row), innerprod)]

def PositionsInArray(R,A):
    """Get all positions of the subarray A of R."""
    if A.ndim == 2:
        """If A.ndim == 2, we find find the positions of the rows of A in R."""
        positions = [np.where(np.all(np.isclose(R,a), axis=1))[0] for a in A]
        if 0 in [pos.size for pos in positions]:
            raise ValueError("A is not a subarray of R")
        else:
            return [pos[0] for pos in positions]
    elif A.ndim == 1:
        """If A.ndim == 1, then we assume it is a single row we wish to
        find the position of."""
        positions = np.where(np.all(np.isclose(R,A), axis=1))[0]
        if positions.size == 0:
            raise ValueError("A is not a subarray of R")
        else: 
            return positions[0]
    else:
        raise ValueError("Only implemented in very special cases.")


def UniqueRows(A):
    """Generally this will be called with A of shape (n,m,4). 
    Thinking of A as a collection of n subsets of m roots, this first
    sorts each collection of m roots lexicographically, and then
    returns an array with unique rows."""
    sorted_A = np.array([row[np.lexsort(row.T)] for row in A])
    return np.unique(sorted_A, axis=0)

def InCone(A,r):
    """Determines whether the row/root r is in the positive cone spanned by
    the rows/roots of A. Here A is typically of shape (m,4)"""
    c = np.ones(A.T.shape[1])
    bounds = [(0,None) for _ in range(A.T.shape[1])]
    return linprog(c, A_eq=A.T, b_eq=r, bounds=bounds, method='highs').success

def Cone(R, A):
    """Determines all rows/roots in R that are in the positive cone
    spanned by A."""
    mask = [InCone(A,r) for r in R]
    return R[mask]

def IsClosed(R,A):
    """Decides whether the positive cone spanned by A is A. 
    This will give the wrong answer if A has duplicate rows."""
    return len(Cone(R,A)) == len(A)
    
def IsFree(R,A):
    """Decides whether the set of rows/roots A is free for convex closure.
    This is equivalent to requiring that A and A-a are closed for all a in A."""
    if not IsClosed(R,A):
        return False
    for a in A:
        A_setminus_a = A[~np.all(A == a, axis=1)]
        if not IsClosed(R, A_setminus_a):
            return False
    return True 

def RowInArray(A, r):
    """Decide whether the row r is in the array A, handling precision
    issues gracefully."""
    return any(np.allclose(r, a) for a in A)

def ReallyAbelianOver(R,S,F):
    """For a subarray S of R and a free subset F, find all free sets
    obtained by adding to F an element of S not in F."""
    freesover = []
    for r in S:
        if not RowInArray(F,r):
            E = np.vstack([F,r])
            if IsFree(R,E):
                freesover.append(E)
    if freesover == []:
        return np.empty([0,len(F)+1,4])
    else:
        return np.array(freesover)

def AllMaximalReallyAbelianOver(R, S, prevfrees, filename=None):
    """For a subarray S of R and a collection prevfrees of really
    abelian sets that are already known, find all really abelian sets
    that contain some F in prevfrees and are of maximal size with this
    property. If filename is given, it writes the positions in R of
    the roots in each really abelian set found to the file.

    Really abelian sets containing a row/root r (in S, or just in R)
    of shape (4,), say, can be obtained by using the reshaped version
    r.reshape(1,-1) of r, which is of shape (1,4). (In other words,
    it is modeling the set of size 1 consisting of the root r, instead
    of the root itself.)
    """ 
    frees = np.concatenate([ReallyAbelianOver(R,S,F) for F in tqdm(prevfrees)])
    frees = UniqueRows(frees)
    if frees.size > 0:
        print("There are ", len(frees), " of size ", frees[0].shape[0], " over the given one.")
        if filename:
            with open(filename,"a") as file:
                print("There are ", len(frees), " of size ", frees[0].shape[0], " over the given one.", file=file)
                print("They are ", [PositionsInArray(R,F) for F in frees], "\n\n", file=file)
        return AllMaximalReallyAbelianOver(R,S,frees,filename)
    else:
        return prevfrees

def AllReallyAbelian(R,S,k):
    """For a subarray S of R, this just builds all possible subsets 
    of k roots in S and returns the ones that are really abelian."""
    ksubsets = combinations(S,k)
    frees = []
    for subset in tqdm(ksubsets, total=comb(len(S),k)):
        A = np.array([subset[i] for i in range(k)])
        if IsFree(R,A):
            frees.append(A)
    return np.array(frees)

def s(a,r):
    """Reflection of r in the hyperplane orthogonal to a.
    Assumes all vectors are of norm 2."""
    return r - 2/np.dot(a,a)*np.dot(r,a)[...,np.newaxis]*a

# Now start building H4

# Golden ratio
f = (1+5**0.5)/2

# All roots in H_4, norm 4 
h4mat = [
[2,0,0,0],
[-2,0,0,0],
[0,2,0,0],
[0,-2,0,0],
[0,0,2,0],
[0,0,-2,0],
[0,0,0,2],
[0,0,0,-2],
[1,1,1,1],
[1,1,1,-1],
[1,1,-1,1],
[1,1,-1,-1],
[1,-1,1,1],
[1,-1,1,-1],
[1,-1,-1,1],
[1,-1,-1,-1],
[-1,1,1,1],
[-1,1,1,-1],
[-1,1,-1,1],
[-1,1,-1,-1],
[-1,-1,1,1],
[-1,-1,1,-1],
[-1,-1,-1,1],
[-1,-1,-1,-1],
#
[0,f,1,f**-1],
[0,f,1,-f**-1],
[0,f,-1,f**-1],
[0,f,-1,-f**-1],
[0,-f,1,f**-1],
[0,-f,1,-f**-1],
[0,-f,-1,f**-1],
[0,-f,-1,-f**-1],
[0,1,f**-1,f],
[0,1,-f**-1,f],
[0,-1,f**-1,f],
[0,-1,-f**-1,f],
[0,1,f**-1,-f],
[0,1,-f**-1,-f],
[0,-1,f**-1,-f],
[0,-1,-f**-1,-f],
[0,f**-1,f,1],
[0,-f**-1,f,1],
[0,f**-1,f,-1],
[0,-f**-1,f,-1],
[0,f**-1,-f,1],
[0,-f**-1,-f,1],
[0,f**-1,-f,-1],
[0,-f**-1,-f,-1],
# applying permutation (1,2)(3,4)
[f,0,f**-1,1],
[f,0,-f**-1,1],
[f,0,f**-1,-1],
[f,0,-f**-1,-1],
[-f,0,f**-1,1],
[-f,0,-f**-1,1],
[-f,0,f**-1,-1],
[-f,0,-f**-1,-1],
[1,0,f,f**-1],
[1,0,f,-f**-1],
[-1,0,f,f**-1],
[-1,0,f,-f**-1],
[1,0,-f,f**-1],
[1,0,-f,-f**-1],
[-1,0,-f,f**-1],
[-1,0,-f,-f**-1],
[f**-1,0,1,f],
[-f**-1,0,1,f],
[f**-1,0,-1,f],
[-f**-1,0,-1,f],
[f**-1,0,1,-f],
[-f**-1,0,1,-f],
[f**-1,0,-1,-f],
[-f**-1,0,-1,-f],
# applying permutation (1,3)(2,4)
[1,f**-1,0,f],
[1,-f**-1,0,f],
[-1,f**-1,0,f],
[-1,-f**-1,0,f],
[1,f**-1,0,-f],
[1,-f**-1,0,-f],
[-1,f**-1,0,-f],
[-1,-f**-1,0,-f],
[f**-1,f,0,1],
[-f**-1,f,0,1],
[f**-1,f,0,-1],
[-f**-1,f,0,-1],
[f**-1,-f,0,1],
[-f**-1,-f,0,1],
[f**-1,-f,0,-1],
[-f**-1,-f,0,-1],
[f,1,0,f**-1],
[f,1,0,-f**-1],
[f,-1,0,f**-1],
[f,-1,0,-f**-1],
[-f,1,0,f**-1],
[-f,1,0,-f**-1],
[-f,-1,0,f**-1],
[-f,-1,0,-f**-1],
# applying permutation (1,4)(2,3)
[f**-1,1,f,0],
[-f**-1,1,f,0],
[f**-1,-1,f,0],
[-f**-1,-1,f,0],
[f**-1,1,-f,0],
[-f**-1,1,-f,0],
[f**-1,-1,-f,0],
[-f**-1,-1,-f,0],
[f,f**-1,1,0],
[f,-f**-1,1,0],
[f,f**-1,-1,0],
[f,-f**-1,-1,0],
[-f,f**-1,1,0],
[-f,-f**-1,1,0],
[-f,f**-1,-1,0],
[-f,-f**-1,-1,0],
[1,f,f**-1,0],
[1,f,-f**-1,0],
[-1,f,f**-1,0],
[-1,f,-f**-1,0],
[1,-f,f**-1,0],
[1,-f,-f**-1,0],
[-1,-f,f**-1,0],
[-1,-f,-f**-1,0]]

h4pre = np.array(h4mat)
# Scale so all roots are of norm 2. 
h4 = np.sqrt(2)/2*h4pre
b = h4[2]
g = h4[39]
d = h4[6]
amask = np.isclose(np.dot(h4,d), 0)*np.isclose(np.dot(h4,b), -1)*np.isclose(np.dot(h4,g),0)
a = h4[amask][0]
h4base = np.vstack([a,b,g,d])
h4pos = Cone(h4,h4base)
# Standard H3 subsystem
h3pos = Cone(h4pos,np.vstack([b,g,d]))
# Highest root, ref Howlett, "Normalizers of parabolic subgroups.."
rho = 2*f*a + (1+3*f)*b + (2+4*f)*g + (2+3*f)*d

"""
Making affine hyperplane through the simple roots. 
This is x_1(a-d) + x_2(b-d) + x_3(g-d) + d as (x_1,x_2,x_3) range over R^3.
"""

Pnum = np.vstack([a-d,b-d,g-d]).T
P = sp.Matrix(Pnum)

# for each positive root r, find c such that Px + d = cr has a solution
scalars = []
for r in h4pos:
    c = sp.symbols('c')
    crmd = c*sp.Matrix(r)-sp.Matrix(d)
    Paug = sp.Matrix.hstack(P,crmd)
    scalars.append(sp.solve(Paug.det(),c)[0])

# scale the positive roots so they lie on the affine hyperplane
scalars = np.array(scalars).reshape(-1,1)
h4pos_scaled = (scalars*h4pos).astype(float)

# determine the coordinates (x_1,x_2,x_3) of each scaled root
h4pos_affcoords = np.vstack([np.linalg.lstsq(Pnum, cr-d, rcond=None)[0] for cr in h4pos_scaled])


def PlotH4(AA, highlight=None, hull=True):
    """
    Make a 3D scatter plot with plotly of the above affine projection,
    highlighting a bunch AA of subsets of h4pos, given as a list of numpy
    arrays. 

    AA: list of subarrays of h4pos
    highlight: a list of the same length as AA such that if A is the
        i-th row of AA, then the roots in A will be colored
        highlight[i]. (The roots of h4pos are colored blue, so choose a
        different color.)

        E.g., highlight = ['orange', 'green', 'brown']. 

        If a root is in AA[i] and AA[i+k], then the color for AA[i+k] will override. 
        If highlight is not given then all roots in members of AA will be colored red. 
    hull: if True, this will plot the convex hulls of the members of AA
    
    Example: We will plot a really abelian set A of size 8 containing d and three conjugates of it.
        The really abelian set A consists of d, the nearest neighbors of d, and one more root
        at inner product 1 with d.
           
    >>> half_an_icosahedron = AtAngle(h4pos, d, f)
    >>> d_and_nearest_neighbors = np.vstack([d,half_an_icosahedron])
    >>> A = ReallyAbelianOver(h4pos, h4pos, d_and_nearest_neighbors)[0]
    >>> AA = [A, s(g,A), s(b, s(g, A)), s(a, s(b, s(g, A)))]
    >>> highlight = ['red', 'orange', 'yellow', 'green']
    >>> PlotH4(AA, highlight)

    This will open in a browser. 
    You might need to have a browser open beforehand. 
    """

    x = h4pos_affcoords[:,0]
    y = h4pos_affcoords[:,1]
    z = h4pos_affcoords[:,2]
    
    # Initiate a color pallette
    colors = ['blue' for _ in h4pos]

    # Make the figure
    fig = go.Figure(data=[go.Scatter3d(
        x=x, 
        y=y, 
        z=z,
        mode='markers+text',
        marker=dict(size=3, color=colors),
        # text=labels
    )]) 

    for i in range(len(AA)):
        A = AA[i]
        # Highlight A and update trace
        positions = PositionsInArray(h4pos,A)
        for pos in positions:
            if highlight is not None:
                colors[pos] = highlight[i]
            else:
                colors[pos] = 'red'

        fig.update_traces(marker=dict(size=3, color=colors), selector=dict(type='scatter3d'))
        
        if hull and not A.shape[0] == 1:
            # Compute A in affine coordinates and construct convex hull
            Aaff = np.vstack([h4pos_affcoords[pos] for pos in positions])
            Ahull = ConvexHull(Aaff)
            # Add in the convex hull
            if highlight:
                fig.add_trace(go.Mesh3d(
                x=Aaff[:, 0], 
                y=Aaff[:, 1],
                z=Aaff[:, 2],
                i=Ahull.simplices[:,0],
                j=Ahull.simplices[:,1],
                k=Ahull.simplices[:,2],
                opacity=0.2,
                color=highlight[i],
                name='Convex Hull'))
            else:
                fig.add_trace(go.Mesh3d(
                x=Aaff[:, 0], 
                y=Aaff[:, 1],
                z=Aaff[:, 2],
                i=Ahull.simplices[:,0],
                j=Ahull.simplices[:,1],
                k=Ahull.simplices[:,2],
                opacity=0.3,
                color='pink',
                name='Convex Hull'))
    
    fig.update_layout()
    fig.show(renderer='browser')


==> anc/reallyabelian.m <==
///////////////////////////////////////////////////////////////////////////
// reallyabelian.m
// Code to go with the paper "Higher Segal spaces and partial groups"   
// by Hackney and Lynd.                                               
// Uses the ToricGeometry package to check whether certain subsets of
// roots are really abelian in the terminology of the paper. 
//
// Usage for E_8:
//
// magma> Attach("reallyabelian.m");
// magma> load "check_E8.m";
// magma> A;     // a really abelian subset of positive roots
// magma> B;     // the base for E8 in Table~1.8 of [GLS3]
// magma> IsReallyAbelian(E8,A,B);
//
// Usage for E_n, n = 6,7:
// magma> Attach("reallyabelian.m");
// magma> load "check_En.m";
// magma> R;     // Root system of type E_n
// magma> A;     // a really abelian subset of positive roots
// magma> IsReallyAbelian(R,A);
// 
// Version of 2025-02-17 
///////////////////////////////////////////////////////////////////////////

freeze;

intrinsic ConvexClosure(R::RootSys, A::SetIndx) -> SetIndx[ModTupFieldElt]
    {Returns the the convex closure of a set of positive roots in a root system}
    require IsCrystallographic(R): "{R} must be crystallographic";
    require A subset Roots(R): "{A} must be a set of roots";
    n := Rank(R);
    V := RootSpace(R);
    L := ToricLattice(n);
    B := Rows(SimpleRoots(R));
    ConePos := Cone([L | b : b in B]);
    Pos := {@ a : a in Roots(R) | L!a in ConePos @};
    ConeA := Cone([L | a : a in A]);
    return {@ a : a in Pos | L!a in ConeA @};
end intrinsic;

intrinsic IsConvex(R::RootSys, A::SetIndx) -> Bool
    {Returns true if the subset of positive roots is a convex subset of the root system}
    if ConvexClosure(R,A) eq A then
        return true;
    else return false;
    end if;
end intrinsic;

intrinsic IsReallyAbelian(R::RootSys, A::SetIndx) -> Bool
    {Returns true if the subset of positive roots is Helly free with respect to convex closure}
    if not IsConvex(R,A) then
        return false;
    else
        Aseq := IndexedSetToSequence(A);
        for a in Aseq do
            Bseq := Exclude(Aseq,a);
            if not IsConvex(R,IndexedSet(SequenceToSet(Bseq))) then 
                return false;
            end if;
        end for;
    end if;
    return true;
end intrinsic;

intrinsic ConvexClosure(R::RootSys, A::SetIndx, B::SetIndx) -> SetIndx[ModTupFieldElt]
    {Returns the the convex closure of a set of positive roots in a
    root system. This version allows a base B to be given, specifying
    a set of positive roots different from the standard one.}
    require IsCrystallographic(R): "{R} must be crystallographic";
    require B subset Roots(R): "{B} should be a base of the root system, or at least a subset of roots that spans a positive system";
    require A subset Roots(R): "{A} must be a set of roots";
    n := Rank(R);
    V := RootSpace(R);
    L := ToricLattice(n);
    ConePos := Cone([L | b : b in B]);
    Pos := {@ a : a in Roots(R) | L!a in ConePos @};
    ConeA := Cone([L | a : a in A]);
    return {@ a : a in Pos | L!a in ConeA @};
end intrinsic;

intrinsic IsConvex(R::RootSys, A::SetIndx, B::SetIndx) -> Bool
    {Returns true if the subset of positive roots is a convex subset
    of the root system. This version allows a base B to be given, specifying
    a set of positive roots different from the standard one.}
    if ConvexClosure(R,A,B) eq A then
        return true;
    else return false;
    end if;
end intrinsic;

intrinsic IsReallyAbelian(R::RootSys, A::SetIndx, B::SetIndx) -> Bool
    {Returns true if the subset of positive roots is Helly free with
    respect to convex closure. This version allows a base B to be
    given, specifying a set of positive roots different from the
    standard one.}
    if not IsConvex(R,A,B) then
        return false;
    else
        Aseq := IndexedSetToSequence(A);
        for a in Aseq do
            Bseq := Exclude(Aseq,a);
            if not IsConvex(R,IndexedSet(SequenceToSet(Bseq)),B) then 
                return false;
            end if;
        end for;
    end if;
    return true;
end intrinsic;

